Implementing PID Controller on a hand follower robot using Numerical Methods

Overall, in any system, the proportional term, integral term, and derivative term combined to produce a fast response time, less overshoot, no oscillations, increased stability, and no steady-state errors. Eliminating the steady state errors connected to typical PID systems is crucial for achieving stability. To plot the transfer function's responses with various integrator gains for auto tuning, a MATLAB M-file was developed. Auto tuning techniques were then applied to PID systems to eliminate steady state defects. this paper analyzes and tests the improvement of PID controller over the regular P-controller taking a hand follower robot as a system example using methods with simulation and numerical analysis study.

==> Results.m <==
t = 0:pi/100:2*pi;
x = sin(t);
Ix = Simpson_integral(x(1),t(1));
dx = Derivative_Backward_difference(x(1),t(1));
I = [Ix];
D = [dx];
for i = 2:length(t)
    Ix = Simpson_integral(x(1:i),t(1:i))-1;
    dx = Derivative_Backward_difference(x(1:i),t(1:i));
    I = [I Ix];
    D = [D dx];
end

plot(t,I)
hold on
plot(t,x)
plot(t,D)
legend('integral', 'function', 'derivative')
hold off

